Twisted Verlinde formulas for cyclic orbifolds and the order-two simple current of a vertex operator superalgebra

Let $V=\Vev\oplus J$ be a simple vertex operator superalgebra with $\Vev$ simple, rational and $C_2$-cofinite, and let $G$ be a finite cyclic group acting faithfully on $\Vev$. For arbitrary twisted $V$-modules we prove: (1) for $G$ of arbitrary order, a twisted Verlinde formula for $\Vev$; (2) unitarity of the orbifold $S$-matrix block in generating sectors; (3) as a consequence, a formula for $N^{X_3}_{X_1,X_2}\pm N^{J\boxtimes X_3}_{X_1,X_2}$ as sums over $J$-orbits of $G$-stable untwisted modules, in which $J$-fixed points enter with weight two and in the minus sign, with a parity selection rule (read in $\mathbb Z/2\mathbb Z$) and a dimension sum rule; (4) simplicity of $V^G$. These results concern the $G$-graded fusion category of $\Vev$ together with the order two invertible object $J$ with $\theta_J=-\dim_qJ$. The statements are tested numerically on six examples (odd and even orders up to $15$, both signs of $\dim_qJ$, $J$-fixed modules).

==> verify_all.py <==
#!/usr/bin/env python3
# ---------------------------------------------------------------------------------------------------------------
# Supplement to "Twisted Verlinde formulas for cyclic orbifolds and the order-two simple current of a vertex operator
# superalgebra" (version 6).  Numbering of results in version 6 (older numbers in the comments below refer to earlier
# versions):  Lemma 2.9 = orbifold relation;  Remark 2.12 = conventions;  Theorem 2.13 = twisted Verlinde formula for V_0;
# Proposition 2.16 = unitarity of generating blocks;  Lemma 3.1 = Gauss identity;  Theorem 4.1 = main formula (4.1);
# Proposition 5.3 = dimension sum rule;  Examples 7.1-7.6.
# Conventions (Section 2.4): psi_s(sigma)=exp(-2 pi i s/n); X_chi = chi-eigenspace of phi_X; S^U defined by Z_Y(v,-1/tau);
# T acts by exp(2 pi i (h-c/24)); S_{X,Q} := |G_X| S^U_{X_chi0, Q_t=0}; column normalisation phi_Q as stated in the example.
# INPUTS (typed in, not checked): modular data of U and the lists of U-components of V_0-modules.  Everything else is computed.
# ---------------------------------------------------------------------------------------------------------------
"""
verify_all.py -- verification of the worked examples of
  "A twisted Verlinde formula for vertex operator superalgebras: cyclic groups and fixed points" (version 4).

For every example the SAME checks are run (nothing is typed in except modular data of U and the lists of
U-components of the V_0-modules):

 (R)  Lemma 2.9(b):  S^U_{X_chi,Q_t} = |G_X|^{-1} psi_t(g^{-1}) S_{X,Q}  for ALL components chi of X and ALL components t of Q,
      with S_{X,Q} := |G_X| S^U_{X_{chi0},Q_{t=0}}  (the orbifold S-matrix is *computed* from S^U).
 (U)  Proposition 2.13: for every sector g generating G the matrix (S_{X,Q})_{X in M(g), Q in Q} is square and unitary.
 (F)  fusion coefficients computed by Step 0 of Theorem 2.11 (explicit U-components, F_0, no group law):
          N^{M3}_{M1,M2} = (1/(|O1||O2|)) sum_{chi3} N^{(M3)_chi3}_{(M1)_0,(M2)_0}.
 (TV) Theorem 2.11:  N^{M3}_{M1,M2} = sum_Q S_{M1,Q} S_{M2,Q} conj(S_{M3,Q}) / S_{V,Q}     (in-scope triples: <g1,g2>=G).
 (4.1) Theorem 4.1(a) with fixed points, for N^pm = N^{X3} pm N^{J x X3}.
 (SR) Proposition 5.3 (dimension sum rule): sum_{X3 in M(g3)} N^{X3}_{X1,X2} d(X3) = d(X1) d(X2)   (g3 generating).
 (W)  weight test of the parity type:  e^{2 pi i (h_{J x X}-h_X)} = -d eps_X (untwisted X);
      e^{2 pi i n (h_{J x X}-h_X)} = -d eps_X (twisted X, n odd).
 Lemma 3.9: fixed untwisted Q has eta_Q=-1, d=+1; fixed X has S_{X,Q}=0 when eta_Q=-1.
Out-of-scope triples (<g1,g2> != G, including g1=g2=1) are checked separately where all modules are stable and are
reported as 'extra'.
"""
import numpy as np, itertools, math, sys
tol = 1e-9
E = lambda x: np.exp(2j*np.pi*x)
s2 = np.sqrt(2)/2
SIs = np.array([[.5, s2, .5], [s2, 0, -s2], [.5, -s2, .5]])      # Ising / so(odd)_1 S-matrix (order 1, sigma, psi)

def fuse_Is(a, b):
    if a == 0: return [b]
    if b == 0: return [a]
    if a == 2 and b == 2: return [0]
    if {a, b} == {1, 2}: return [1]
    return [0, 2]

class Ex: pass

# ------------------------------------------------------------------ generic checks
def run_checks(ex):
    n, mods, sec, stab, comps = ex.n, ex.mods, ex.sec, ex.stab, ex.comps
    orb = lambda X: n//stab[X]
    stable = lambda X: stab[X] == n
    Sorb = lambda X, Q: stab[X]*ex.SU(comps[X][0], ex.Qcomp0[Q])
    rep = {'name': ex.name}
    # (R)
    c = 0
    for X in mods:
        for Q in ex.Qs:
            for comp in ex.Qcomps[Q]:
                t = ex.lab[(Q, comp)]
                for xi in comps[X]:
                    lhs = ex.SU(xi, comp); rhs = Sorb(X, Q)/stab[X]*E(sec[X]*t/n)
                    assert abs(lhs-rhs) < tol, ('R', X, Q, comp)
                    c += 1
    rep['R'] = c
    # (U)
    gens = [a for a in range(n) if math.gcd(a, n) == 1]
    for a in gens:
        Xs = [X for X in mods if sec[X] == a]
        M = np.array([[Sorb(X, Q) for Q in ex.Qs] for X in Xs])
        assert M.shape[0] == M.shape[1], ('square', ex.name, a, M.shape)
        assert np.allclose(M @ M.conj().T, np.eye(len(Xs)), atol=tol), ('unitary', ex.name, a)
    rep['U'] = f"{len(gens)} generating sector(s), blocks {[sum(1 for X in mods if sec[X]==a) for a in gens]}x{len(ex.Qs)}"
    # (F) Step 0
    def N0(X1, X2, X3):
        prod = ex.fuseU(comps[X1][0], comps[X2][0])
        cnt = sum(1 for c_ in prod for w in comps[X3] if c_ == w)
        return cnt/(orb(X1)*orb(X2))
    # sign data
    SV = lambda Q: Sorb(ex.V, Q)
    kappa = lambda X: ex.SU(comps[X][0], ex.J0)/ex.SU(comps[X][0], ex.U0)
    for X in mods:                                   # chi-independence of kappa (Lemma 2.9(b))
        for xi in comps[X]:
            assert abs(ex.SU(xi, ex.J0)/ex.SU(xi, ex.U0)-kappa(X)) < tol
    d = kappa(ex.V)
    assert abs(abs(d)-1) < tol
    eps = {X: kappa(X)/d for X in mods}
    for X in mods: assert abs(abs(eps[X])-1) < tol and abs(eps[X].imag) < tol
    eta = {Q: kappa(Q) for Q in ex.Qs}
    Jmul = {}
    for X in mods:
        if X in ex.Jover: Jmul[X] = ex.Jover[X]; continue
        tgt = ex.fuseU(ex.J0, comps[X][0])[0]
        Jmul[X] = [Y for Y in mods if sec[Y] == sec[X] and tgt in comps[Y]][0]
    for X in mods: assert Jmul[Jmul[X]] == X
    fixedQ = [Q for Q in ex.Qs if Jmul[Q] == Q]
    seen = set(); freeQ = []
    for Q in ex.Qs:
        if Q in seen: continue
        seen.add(Q); seen.add(Jmul[Q])
        if Jmul[Q] != Q: freeQ.append(Q)
    sg = lambda Q: int(round(eta[Q].real))
    if d.real < 0: assert not fixedQ and not any(Jmul[X] == X for X in mods)          # Lemma 3.7
    for Q in fixedQ: assert abs(d-1) < tol and sg(Q) == -1                             # Lemma 3.9(i)
    for X in mods:                                                                      # Lemma 3.9(ii)
        if Jmul[X] == X:
            for Q in ex.Qs:
                if sg(Q) == -1: assert abs(Sorb(X, Q)) < tol
    # Lemma 3.9(iii): in generating sectors X is J-fixed iff sum_Q eta_Q |S_{X,Q}|^2 = 1
    crit = 0
    for X in mods:
        if math.gcd(sec[X], n) == 1:
            val = sum(sg(Q)*abs(Sorb(X, Q))**2 for Q in ex.Qs)
            assert (abs(val-1) < 1e-9) == (Jmul[X] == X), ('3.9(iii)', ex.name, X, val)
            crit += 1
    rep['crit'] = crit
    dim = lambda X: Sorb(X, ex.V)/Sorb(ex.V, ex.V)
    inscope = lambda a, b: math.gcd(math.gcd(a, b), n) == 1
    cnt_in = cnt_extra = cnt_sr = 0
    all_stable = all(stable(X) for X in mods)
    for X1, X2, X3 in itertools.product(mods, repeat=3):
        a, b = sec[X1], sec[X2]
        if sec[X3] != (a+b) % n: continue
        ins = inscope(a, b)
        if not ins and not all_stable: continue
        nst = sum(stable(X) for X in (X1, X2, X3))
        if ins and nst < 2: raise RuntimeError('fewer than two stable modules; not covered')
        N = N0(X1, X2, X3)
        assert abs(N-round(N)) < tol and round(N) >= 0
        f0 = lambda Q: Sorb(X1, Q)*Sorb(X2, Q)*np.conj(Sorb(X3, Q))/SV(Q)
        tv = sum(f0(Q) for Q in ex.Qs)
        assert abs(tv-N) < tol, ('TV', ex.name, X1, X2, X3, tv, N)
        Np = N+N0(X1, X2, Jmul[X3]); Nm = N-N0(X1, X2, Jmul[X3])
        dl = 1 if abs(eps[X1]*eps[X2]*eps[X3]-1) < tol else 0
        Fp = dl*(4*sum(f0(Q) for Q in freeQ if sg(Q) == 1)+2*sum(f0(Q) for Q in fixedQ if sg(Q) == 1))
        Fm = dl*(4*sum(f0(Q) for Q in freeQ if sg(Q) == -1)+2*sum(f0(Q) for Q in fixedQ if sg(Q) == -1))
        assert abs(Fp-Np) < tol and abs(Fm-Nm) < tol, ('4.1', ex.name, X1, X2, X3, Fp, Fm, Np, Nm)
        if ins: cnt_in += 1
        else: cnt_extra += 1
    rep['in_scope_triples'] = cnt_in; rep['extra_triples'] = cnt_extra
    # (SR) dimension sum rule (g3 generating)
    for X1, X2 in itertools.product(mods, repeat=2):
        a, b = sec[X1], sec[X2]; g3 = (a+b) % n
        if not (inscope(a, b) and math.gcd(g3, n) == 1): continue
        lhs = sum(N0(X1, X2, X3)*dim(X3) for X3 in mods if sec[X3] == g3)
        assert abs(lhs-dim(X1)*dim(X2)) < tol, ('SR', ex.name, X1, X2)
        cnt_sr += 1
    rep['SR'] = cnt_sr
    # (W)
    cw = 0
    if ex.hw is not None:
        for X in mods:
            dh = ex.hJ(X)-ex.hw(X)
            if sec[X] == 0: fac = 1
            elif n % 2 == 1: fac = n
            else: continue
            assert abs(E(fac*dh)-(-d*eps[X])) < 1e-8, ('W', ex.name, X, E(fac*dh), -d*eps[X])
            cw += 1
    rep['W'] = cw
    rep['d'] = int(round(d.real)); rep['fixed_Q'] = len(fixedQ); rep['fixed_all'] = sum(1 for X in mods if Jmul[X] == X)
    rep['eps_values'] = sorted(set(int(round(e.real)) for e in eps.values()))
    return rep

# ------------------------------------------------------------------ examples
def exA(n):
    N = 4*n*n; ex = Ex(); ex.name = f"7.1  complex fermion, n={n}"; ex.n = n
    ex.SU = lambda j, jp: E(-j*jp/N)/(2*n)
    ex.fuseU = lambda x, y: [(x+y) % N]
    ex.mods = [(a, m) for a in range(n) for m in range(4)]
    ex.sec = {X: X[0] for X in ex.mods}; ex.stab = {X: n for X in ex.mods}
    ex.comps = {(a, m): [(n*m+2*a+4*n*s) % N for s in range(n)] for (a, m) in ex.mods}
    ex.Qs = [(0, k) for k in range(4)]
    ex.Qcomps = {Q: ex.comps[Q] for Q in ex.Qs}; ex.Qcomp0 = {Q: ex.comps[Q][0] for Q in ex.Qs}
    ex.lab = {(Q, ex.comps[Q][s]): (-2*s) % n for Q in ex.Qs for s in range(n)}
    ex.J0 = (2*n*n) % N; ex.U0 = 0; ex.V = (0, 0); ex.Jover = {}
    ex.hw = lambda X: (X[1]/2+X[0]/n)**2/2
    ex.hJ = lambda X: (X[1]/2+1+X[0]/n)**2/2
    return ex

def exD():
    n = 4; ex = Ex(); ex.name = "7.4  V_{Z^2}, n=4"; ex.n = n
    ex.SU = lambda j, jp: E(-(j[0]*jp[0]/16+j[1]*jp[1]/4))/8
    ex.fuseU = lambda x, y: [((x[0]+y[0]) % 16, (x[1]+y[1]) % 4)]
    Qd = {0: (0, 0), 1: (4, 0), 2: (2, 1), 3: (2, 3)}
    lam = {0: (0, 0), 1: (1, 0), 2: (.5, .5), 3: (.5, -.5)}
    ex.mods = [(a, q) for a in range(n) for q in range(4)]
    ex.sec = {X: X[0] for X in ex.mods}; ex.stab = {X: n for X in ex.mods}
    ex.comps = {(a, q): [(((Qd[q][0]+a+4*t) % 16), ((Qd[q][1]+2*t) % 4)) for t in range(4)] for (a, q) in ex.mods}
    ex.Qs = [(0, q) for q in range(4)]
    ex.Qcomps = {Q: ex.comps[Q] for Q in ex.Qs}; ex.Qcomp0 = {Q: ex.comps[Q][0] for Q in ex.Qs}
    ex.lab = {(Q, ex.comps[Q][t]): (-t) % 4 for Q in ex.Qs for t in range(4)}
    ex.J0 = [c for c in ex.comps[(0, 1)] if c[0] == 0][0]; ex.U0 = (0, 0); ex.V = (0, 0); ex.Jover = {}
    Jm = {0: 1, 1: 0, 2: 3, 3: 2}
    ex.hw = lambda X: ((lam[X[1]][0]+X[0]/4)**2+lam[X[1]][1]**2)/2
    ex.hJ = lambda X: ((lam[X[1]][0]+X[0]/4+1)**2+lam[X[1]][1]**2)/2
    return ex

def Svir():
    return np.array([[np.sqrt(2/5)*(-1)**(m+v)*np.sin(3*np.pi*m*v/5) for v in range(1, 5)] for m in range(1, 5)])

def exC(n):
    S = Svir()
    Nf = np.rint(np.array([[[sum(S[i, r]*S[j, r]*S[k, r]/S[0, r] for r in range(4)) for k in range(4)]
                            for j in range(4)] for i in range(4)])).astype(int)
    M2 = 2*n*n; ex = Ex(); ex.name = f"7.3  L_1(osp(1|2)), n={n}"; ex.n = n
    ex.SU = lambda x, y: E(-x[0]*y[0]/M2)/(n*np.sqrt(2))*S[x[1], y[1]]
    ex.fuseU = lambda x, y: [((x[0]+y[0]) % M2, m3) for m3 in range(4) for _ in range(Nf[x[1], y[1], m3])]
    ex.mods = [(a, l, mu) for a in range(n) for l in range(2) for mu in range(4)]
    ex.sec = {X: X[0] for X in ex.mods}; ex.stab = {X: n for X in ex.mods}
    ex.comps = {X: [((n*X[1]+2*X[0]+2*n*s) % M2, X[2]) for s in range(n)] for X in ex.mods}
    ex.Qs = [(0, k, nu) for k in range(2) for nu in range(4)]
    ex.Qcomps = {Q: ex.comps[Q] for Q in ex.Qs}; ex.Qcomp0 = {Q: ex.comps[Q][0] for Q in ex.Qs}
    ex.lab = {(Q, ex.comps[Q][s]): (-2*s) % n for Q in ex.Qs for s in range(n)}
    ex.J0 = ((n*n) % M2, 3); ex.U0 = (0, 0); ex.V = (0, 0, 0); ex.Jover = {}
    hV = [0, -1/20, 1/5, 3/4]
    ex.hw = lambda X: (X[1]/2+X[0]/n)**2+hV[X[2]]
    ex.hJ = lambda X: ((X[1]+1)/2+X[0]/n)**2+hV[3-X[2]]
    return ex

def exB():
    n = 2; ex = Ex(); ex.name = "7.2  two Majorana fermions, p=2"; ex.n = n
    ex.SU = lambda x, y: SIs[x[0], y[0]]*SIs[x[1], y[1]]
    ex.fuseU = lambda x, y: [(a, b) for a in fuse_Is(x[0], y[0]) for b in fuse_Is(x[1], y[1])]
    ex.mods = ['V0', 'J', 'Q1', 'Q3', 'T1', 'T2']
    ex.sec = {'V0': 0, 'J': 0, 'Q1': 0, 'Q3': 0, 'T1': 1, 'T2': 1}
    ex.stab = {'V0': 2, 'J': 2, 'Q1': 1, 'Q3': 1, 'T1': 2, 'T2': 2}
    ex.comps = {'V0': [(0, 0), (2, 2)], 'J': [(2, 0), (0, 2)], 'Q1': [(1, 1)], 'Q3': [(1, 1)],
                'T1': [(0, 1), (2, 1)], 'T2': [(1, 0), (1, 2)]}
    ex.Qs = ['V0', 'J']
    ex.Qcomps = {Q: ex.comps[Q] for Q in ex.Qs}; ex.Qcomp0 = {Q: ex.comps[Q][0] for Q in ex.Qs}
    ex.lab = {(Q, ex.comps[Q][t]): t for Q in ex.Qs for t in range(2)}
    ex.J0 = (2, 0); ex.U0 = (0, 0); ex.V = 'V0'; ex.Jover = {'Q1': 'Q3', 'Q3': 'Q1'}
    hw = {'V0': 0, 'J': .5, 'Q1': .125, 'Q3': .125, 'T1': None, 'T2': None}
    ex.hw = None
    return ex

def exE():
    n = 2; ex = Ex(); ex.name = "7.5  three Majorana fermions (su(2)_2), p=2"; ex.n = n
    SU4 = lambda k, l: 0.5*E(-k*l/4)
    ex.SU = lambda x, y: SIs[x[0], y[0]]*SU4(x[1], y[1])
    ex.fuseU = lambda x, y: [(a, (x[1]+y[1]) % 4) for a in fuse_Is(x[0], y[0])]
    ex.mods = ['V0', 'J', 'h', 'A', 'B', 'C']
    ex.sec = {'V0': 0, 'J': 0, 'h': 0, 'A': 1, 'B': 1, 'C': 1}; ex.stab = {X: 2 for X in ex.mods}
    ex.comps = {'V0': [(0, 0), (2, 2)], 'J': [(2, 0), (0, 2)], 'h': [(1, 1), (1, 3)],
                'A': [(0, 1), (2, 3)], 'B': [(0, 3), (2, 1)], 'C': [(1, 0), (1, 2)]}
    ex.Qs = ['V0', 'J', 'h']
    ex.Qcomps = {Q: ex.comps[Q] for Q in ex.Qs}; ex.Qcomp0 = {Q: ex.comps[Q][0] for Q in ex.Qs}
    ex.lab = {(Q, ex.comps[Q][t]): t for Q in ex.Qs for t in range(2)}
    ex.J0 = (2, 0); ex.U0 = (0, 0); ex.V = 'V0'; ex.Jover = {}
    hw = {'V0': 0, 'J': .5, 'h': 3/16}; hJ = {'V0': .5, 'J': 0, 'h': 3/16}
    ex.hw = lambda X: hw[X] if X in hw else 0
    ex.hJ = lambda X: hJ[X] if X in hJ else 0
    # weights of twisted modules are not used (n even)
    return ex

def weights_B(ex):
    """untwisted weight test for example B done separately (hw not given in run_checks for B)"""
    d = 1
    hw = {'V0': 0, 'J': .5, 'Q1': .125, 'Q3': .125}
    Jm = {'V0': 'J', 'J': 'V0', 'Q1': 'Q3', 'Q3': 'Q1'}
    # eps: V0,J: +1 ; Q1,Q3: -1  (computed in run_checks; here compare)
    eps = {'V0': 1, 'J': 1, 'Q1': -1, 'Q3': -1}
    for X in hw:
        assert abs(E(hw[Jm[X]]-hw[X])-(-d*eps[X])) < 1e-9
    return len(hw)

# ------------------------------------------------------------------ extra checks
def extra():
    out = []
    # (a) M(3,5): S-matrix = modular transformation of Rocha-Caridi characters; central charge; J x J
    p, pp = 3, 5
    def eta_(tau, N=400):
        q = np.exp(2j*np.pi*tau); return np.exp(2j*np.pi*tau/24)*np.prod([1-q**k for k in range(1, N)])
    def chi(r, s, tau, K=30):
        tot = 0
        for k in range(-K, K+1):
            tot += np.exp(2j*np.pi*tau*(2*p*pp*k+pp*r-p*s)**2/(4*p*pp))-np.exp(2j*np.pi*tau*(2*p*pp*k+pp*r+p*s)**2/(4*p*pp))
        return tot/eta_(tau)
    S = Svir(); worst = 0
    for tau in (0.1+1.0j, -0.2+0.8j, 0.3+1.3j, 0.05+0.7j):
        lhs = np.array([chi(1, m, -1/tau) for m in range(1, 5)]); rhs = S @ np.array([chi(1, v, tau) for v in range(1, 5)])
        worst = max(worst, np.max(np.abs(lhs-rhs)))
    assert worst < 1e-9
    c = 1-6*(pp-p)**2/(p*pp); assert abs(c+3/5) < 1e-12
    h = lambda r, s: ((pp*r-p*s)**2-(pp-p)**2)/(4*p*pp)
    assert abs(h(1, 4)-3/4) < 1e-12 and abs(1/4+3/4-1) < 1e-12 and abs(1+c-2/5) < 1e-12     # c(osp(1|2)_1)=2/5, wt J = 1
    Nf = np.rint(np.array([[[sum(S[i, r]*S[j, r]*S[k, r]/S[0, r] for r in range(4)) for k in range(4)] for j in range(4)] for i in range(4)])).astype(int)
    assert (Nf >= 0).all() and Nf[3, 3, 0] == 1 and Nf[1, 1, 0] == 1 and Nf[1, 1, 2] == 1
    out.append(f"M(3,5): S matches Rocha-Caridi characters (max residual {worst:.1e}); c={c:.2f}; dim_q phi_(1,4)={S[3,0]/S[0,0]:+.0f}; "
               f"fusion integers >=0; phi14 x phi14 = phi11; c(osp(1|2)_1)=2/5=1+c; wt(J)=1/4+3/4")
    # (b) barred vs unbarred third factor (Remark 2.10), Example 7.1, n=3
    n = 3; Sx = lambda a, m, k: 0.5*E(-m*k/4)*E(-a*k/(2*n))
    bar = sum(Sx(1, 0, k)*Sx(1, 0, k)*np.conj(Sx(2, 0, k))/0.5 for k in range(4)); unb = sum(Sx(1, 0, k)*Sx(1, 0, k)*Sx(2, 0, k)/0.5 for k in range(4))
    cc = [0, 1, 2, 1]; Sl = lambda a, m, k: Sx(a, m, k)*E(a*cc[k]/3)
    bar2 = sum(Sl(1, 0, k)*Sl(1, 0, k)*np.conj(Sl(2, 0, k))/0.5 for k in range(4)); unb2 = sum(Sl(1, 0, k)*Sl(1, 0, k)*Sl(2, 0, k)/0.5 for k in range(4))
    assert abs(bar-1) < 1e-9 and abs(bar2-1) < 1e-9 and abs(unb-0.25) < 1e-9 and abs(unb2-unb) > 0.1
    out.append(f"Remark 2.10 (7.1, n=3, triple (T1_0,T1_0,T2_0)): barred sum = {bar.real:.3f}, after renormalising columns {bar2.real:.3f}; "
               f"unbarred sum = {unb.real:.3f}, after renormalising columns {unb2:.3f}")
    # (c) compatibility of orbifold S-matrices under restriction to a subgroup (A_9 vs A_3)
    e9, e3 = exA(9), exA(3); worst = 0
    for ap in (1, 2):
        for m in range(4):
            for k in range(4):
                s9 = 9*e9.SU(e9.comps[(3*ap, m)][0], e9.Qcomp0[(0, k)]); s3 = 3*e3.SU(e3.comps[(ap, m)][0], e3.Qcomp0[(0, k)])
                worst = max(worst, abs(s9-s3))
    assert worst < 1e-9
    out.append(f"S^G_(sigma^3-sector) of A_9 equals S^H of A_3 (H=<sigma^3>) entry by entry (max diff {worst:.1e}); same normalisation on H")
    return out

if __name__ == "__main__":
    exs = [exA(3), exA(9), exA(15), exB(), exC(3), exC(9), exC(15), exD(), exE()]
    print(f"{'example':46s} {'R':>7s} {'unitarity':>28s} {'in-scope':>9s} {'extra':>7s} {'SumRule':>8s} {'weights':>8s} {'3.9iii':>6s}  d  fixedQ fixedAll eps")
    for ex in exs:
        r = run_checks(ex)
        if ex.name.startswith('7.2'): r['W'] = weights_B(ex)
        print(f"{r['name']:46s} {r['R']:7d} {r['U']:>28s} {r['in_scope_triples']:9d} {r['extra_triples']:7d} {r['SR']:8d} {r['W']:8d} {r['crit']:6d} {r['d']:+3d} {r['fixed_Q']:6d} {r['fixed_all']:8d} {r['eps_values']}")
    print()
    for line in extra(): print(line)
    print("\nALL CHECKS PASSED")


==> verify_conv.py <==
#!/usr/bin/env python3
# ---------------------------------------------------------------------------------------------------------------
# Supplement to "Twisted Verlinde formulas for cyclic orbifolds and the order-two simple current of a vertex operator
# superalgebra" (version 6).  Numbering of results in version 6 (older numbers in the comments below refer to earlier
# versions):  Lemma 2.9 = orbifold relation;  Remark 2.12 = conventions;  Theorem 2.13 = twisted Verlinde formula for V_0;
# Proposition 2.16 = unitarity of generating blocks;  Lemma 3.1 = Gauss identity;  Theorem 4.1 = main formula (4.1);
# Proposition 5.3 = dimension sum rule;  Examples 7.1-7.6.
# Conventions (Section 2.4): psi_s(sigma)=exp(-2 pi i s/n); X_chi = chi-eigenspace of phi_X; S^U defined by Z_Y(v,-1/tau);
# T acts by exp(2 pi i (h-c/24)); S_{X,Q} := |G_X| S^U_{X_chi0, Q_t=0}; column normalisation phi_Q as stated in the example.
# INPUTS (typed in, not checked): modular data of U and the lists of U-components of V_0-modules.  Everything else is computed.
# ---------------------------------------------------------------------------------------------------------------
"""Remark 2.12(1): barred vs unbarred third factor in the twisted Verlinde sum, Example 7.1 (n=3),
triple (T^(1)_0, T^(1)_0, T^(2)_0) whose true fusion coefficient is 1.
Orbifold entries S_{T^(a)_m,Q_k} = (1/2) e^{-2 pi i m k/4} e^{-2 pi i a k/(2n)} (Lemma 2.9), S_{V_ev,Q_k} = 1/2.
Renormalising ALL columns by the same character lambda(sigma)=e^{2 pi i/3} multiplies S_{X,Q} by lambda(g_X)  (eq. normchange)."""
import numpy as np
E = lambda x: np.exp(2j*np.pi*x)
n = 3
def total(bar, lam):
    t = 0
    for k in range(4):
        f = lambda a, m: 0.5*E(-m*k/4)*E(-a*k/(2*n))*E(lam*a/n)
        t += f(1, 0)*f(1, 0)*(np.conj(f(2, 0)) if bar else f(2, 0))/0.5
    return t
for lam in (0, 1):
    print(f"lambda = psi_{lam}: barred = {total(True, lam):.4f}   unbarred = {total(False, lam):.4f}")
assert abs(total(True, 0)-1) < 1e-12 and abs(total(True, 1)-1) < 1e-12
assert abs(total(False, 0)-0.25) < 1e-12 and abs(total(False, 1)-(-0.125+0.2165063509j)) < 1e-9
print("convention remark verified")


==> verify_gauss.py <==
#!/usr/bin/env python3
# ---------------------------------------------------------------------------------------------------------------
# Supplement to "Twisted Verlinde formulas for cyclic orbifolds and the order-two simple current of a vertex operator
# superalgebra" (version 6).  Numbering of results in version 6 (older numbers in the comments below refer to earlier
# versions):  Lemma 2.9 = orbifold relation;  Remark 2.12 = conventions;  Theorem 2.13 = twisted Verlinde formula for V_0;
# Proposition 2.16 = unitarity of generating blocks;  Lemma 3.1 = Gauss identity;  Theorem 4.1 = main formula (4.1);
# Proposition 5.3 = dimension sum rule;  Examples 7.1-7.6.
# Conventions (Section 2.4): psi_s(sigma)=exp(-2 pi i s/n); X_chi = chi-eigenspace of phi_X; S^U defined by Z_Y(v,-1/tau);
# T acts by exp(2 pi i (h-c/24)); S_{X,Q} := |G_X| S^U_{X_chi0, Q_t=0}; column normalisation phi_Q as stated in the example.
# INPUTS (typed in, not checked): modular data of U and the lists of U-components of V_0-modules.  Everything else is computed.
# ---------------------------------------------------------------------------------------------------------------
"""
Check of the Gauss (balancing) identity used in the paper (Lemma 2.12, replacing the categorical fact (F)):
    S_{ab} = theta_a theta_b  sum_e N_{ab}^e theta_e^{-1} S_{0e},     theta_x = exp(2 pi i h_x),
derived from (ST)^3 = S^2 (T = diag exp(2 pi i (h - c/24))), symmetry of S, unitarity of S and the Verlinde formula.
We test it, and its two ingredients, on explicit modular data of the kind used in the examples.
"""
import numpy as np, itertools
E = lambda x: np.exp(2j*np.pi*x)

def verlinde(S, zero=0):
    n = len(S)
    return np.array([[[sum(S[a, r]*S[b, r]*np.conj(S[e, r])/S[zero, r] for r in range(n)) for e in range(n)] for b in range(n)] for a in range(n)])

def check(name, S, h, c, zero=0):
    n = len(S); h = np.array(h, float)
    T = np.diag(E(h-c/24)); th = E(h)
    assert np.allclose(S, S.T) and np.allclose(S @ S.conj().T, np.eye(n)), name+": S not symmetric unitary"
    N = verlinde(S, zero); assert np.allclose(N, np.rint(N.real), atol=1e-8) and (np.rint(N.real) >= 0).all(), name+": fusion"
    N = np.rint(N.real)
    ST3 = np.linalg.matrix_power(S @ T, 3); r1 = np.max(np.abs(ST3-S @ S))       # (ST)^3 = S^2
    r2 = np.max(np.abs(S @ T @ S-np.linalg.inv(T) @ S @ np.linalg.inv(T)))           # STS = T^{-1} S T^{-1}
    r3 = 0
    for a, b in itertools.product(range(n), repeat=2):
        rhs = th[a]*th[b]*sum(N[a, b, e]*S[zero, e]/th[e] for e in range(n))
        r3 = max(r3, abs(S[a, b]-rhs))
    print(f"{name:34s} (ST)^3=S^2: {r1:.1e}   STS=T^-1 S T^-1: {r2:.1e}   Gauss identity: {r3:.1e}")
    assert max(r1, r2, r3) < 1e-8

s2 = np.sqrt(2)/2
Ising = np.array([[.5, s2, .5], [s2, 0, -s2], [.5, -s2, .5]])
check("Ising (c=1/2)", Ising, [0, 1/16, 1/2], 1/2)
check("su(2)_2 (c=3/2)", Ising, [0, 3/16, 1/2], 3/2)
# pointed lattice categories  Z_N, S_{jk} = N^{-1/2} exp(-2 pi i jk/N * k0), h_j = j^2/(2N)*k0 ... use V_{Z beta}, beta^2 = 2m : D = Z_{2m}
for mm in (1, 2, 3, 9):
    N_ = 2*mm
    S = np.array([[E(-j*k/N_)/np.sqrt(N_) for k in range(N_)] for j in range(N_)])
    h = [j*j/(2*N_)*1.0 for j in range(N_)]            # (lambda,lambda)/2 with lambda=j beta/(2m), beta^2=2m  -> j^2/(4m)
    check(f"V_{{Z beta}}, beta^2={2*mm} (c=1)", S, [(j*j)/(4*mm) for j in range(N_)], 1.0)
# Virasoro M(3,5)
Sv = np.array([[np.sqrt(2/5)*(-1)**(m+v)*np.sin(3*np.pi*m*v/5) for v in range(1, 5)] for m in range(1, 5)])
check("Virasoro M(3,5) (c=-3/5)", Sv, [0, -1/20, 1/5, 3/4], -3/5)
# tensor product  Ising x Z_4 (Example 7.5 modular data of U)
S4 = np.array([[0.5*E(-k*l/4) for l in range(4)] for k in range(4)]); h4 = [k*k/8 for k in range(4)]
SU = np.kron(Ising, S4); hU = [a+b for a in [0, 1/16, 1/2] for b in h4]
check("Ising x Z_4 (U of Example 7.5)", SU, hU, 1/2+1)
print("Gauss identity verified")


==> verify_grouplaw.py <==
# ---------------------------------------------------------------------------------------------------------------
# Supplement to "Twisted Verlinde formulas for cyclic orbifolds and the order-two simple current of a vertex operator
# superalgebra" (version 6).  Numbering of results in version 6 (older numbers in the comments below refer to earlier
# versions):  Lemma 2.9 = orbifold relation;  Remark 2.12 = conventions;  Theorem 2.13 = twisted Verlinde formula for V_0;
# Proposition 2.16 = unitarity of generating blocks;  Lemma 3.1 = Gauss identity;  Theorem 4.1 = main formula (4.1);
# Proposition 5.3 = dimension sum rule;  Examples 7.1-7.6.
# Conventions (Section 2.4): psi_s(sigma)=exp(-2 pi i s/n); X_chi = chi-eigenspace of phi_X; S^U defined by Z_Y(v,-1/tau);
# T acts by exp(2 pi i (h-c/24)); S_{X,Q} := |G_X| S^U_{X_chi0, Q_t=0}; column normalisation phi_Q as stated in the example.
# INPUTS (typed in, not checked): modular data of U and the lists of U-components of V_0-modules.  Everything else is computed.
# ---------------------------------------------------------------------------------------------------------------
"""
Numerical verification of the worked examples in the paper
"A twisted Verlinde formula for vertex operator superalgebras" (version 3).

Example A_n : complex fermion V_{Z alpha}, (alpha,alpha)=1, sigma = exp(2 pi i alpha(0)/n), n odd (n=3,9,15)
Example B   : two Majorana fermions, sigma = 1 (x) P, p = 2
Example C_n : L_1(osp(1|2)) = [V_{Z alpha} (x) M(3,5)] + J, alpha^2 = 2, sigma = exp(2 pi i alpha(0)/n), n odd
Example D   : V_{Z^2}, sigma = exp(2 pi i alpha_1(0)/4)  (n = 4, even composite)
"""
import numpy as np, itertools, sys
tol = 1e-9
E = lambda x: np.exp(2j*np.pi*x)

# ---------------------------------------------------------------------------
def super_check(mods, S, Vname, Jmap, eps, etaQ, truefus, sectors, label):
    """mods: list of module labels (hashable); S[(X,Qlabel)] orbifold S matrix entries,
    Q labels are the untwisted stable modules; Jmap: module -> J x module;
    eps[X] = +-1 ; etaQ[Q] = +-1 ; truefus(X1,X2,X3)-> N^{X3}_{X1X2}; sectors(X)->twist."""
    raise NotImplementedError

# ---------------------------------------------------------------------------
# Example A_n
def example_A(n):
    N4 = 4
    # untwisted Q_k, k in Z/4;  twisted T^{(a)}_m, a in 0..n-1, m in Z/4 ; modules labelled (a,m)
    # orbifold S via U-level
    SU = lambda j, jp: E(-j*jp/(4*n*n))/(2*n)
    def Sorb(a, m, k):
        return 0.5*E(-m*k/4)*E(-a*k/(2*n))
    # check (R) against the U-level matrix
    for a in range(n):
        for m in range(4):
            for k in range(4):
                for t in range(n):
                    j = n*m + 2*a
                    jp = n*k + 4*n*t
                    tp = (-2*t) % n          # phi-label of the component, phi_{Q_k} = e^{-2 pi i k/(2n)} sigma
                    lhs = SU(j, jp)
                    rhs = Sorb(a, m, k)/n*E(a*tp/n)   # psi_t(g^{-1}) with g = sigma^a
                    assert abs(lhs-rhs) < tol, (n, a, m, k, t)
    # sign data
    Sunt = lambda k, kp: 0.5*E(-k*kp/4)        # untwisted S matrix of V_L
    d = Sunt(2, 0)/Sunt(0, 0)
    eta = [Sunt(2, k)/Sunt(0, k) for k in range(4)]
    assert abs(d-1) < tol
    # J acts k -> k+2 ; orbits {0,2},{1,3}; O_+ = {0}, O_- = {1}
    reps = {+1: [0], -1: [1]}
    for k in range(4):
        assert abs(eta[k]-(-1)**k) < tol
    # unitarity of twisted blocks
    for a in range(1, n):
        M = np.array([[Sorb(a, m, k) for k in range(4)] for m in range(4)])
        assert np.allclose(M @ M.conj().T, np.eye(4), atol=tol)
    # modules (a,m): total momentum J_tot = n m + 2 a mod 4n
    def Jtot(a, m): return (n*m + 2*a) % (4*n)
    def lab(a, m): return (a, m % 4)
    allmods = [(a, m) for a in range(n) for m in range(4)]
    # true fusion = group law
    def true_N(X1, X2, X3):
        return 1 if (Jtot(*X1)+Jtot(*X2)-Jtot(*X3)) % (4*n) == 0 else 0
    def J(X):  # J x X : m -> m+2
        return (X[0], (X[1]+2) % 4)
    def eps_(X): return (-1)**X[1]
    cnt = 0
    for X1 in allmods:
        for X2 in allmods:
            for X3 in allmods:
                if (X1[0]+X2[0]-X3[0]) % n != 0: continue
                f = lambda k: Sorb(*X1, k)*Sorb(*X2, k)*np.conj(Sorb(*X3, k))/0.5
                # twisted Verlinde over all four stable modules
                tv = sum(f(k) for k in range(4))
                assert abs(tv-true_N(X1, X2, X3)) < tol
                Np = true_N(X1, X2, X3)+true_N(X1, X2, J(X3))
                Nm = true_N(X1, X2, X3)-true_N(X1, X2, J(X3))
                dl = 1 if eps_(X1)*eps_(X2)*eps_(X3) == 1 else 0
                Fp = dl*4*sum(f(k) for k in reps[+1])
                Fm = dl*4*sum(f(k) for k in reps[-1])
                assert abs(Fp-Np) < tol and abs(Fm-Nm) < tol, (n, X1, X2, X3, Fp, Fm, Np, Nm)
                cnt += 1
    print(f"Example A_{n}: R-relation, unitarity, twisted Verlinde and super formula verified on {cnt} triples")

# ---------------------------------------------------------------------------
# Virasoro M(3,5)
def Svir():
    S = np.zeros((4, 4))
    for mu in range(1, 5):
        for nu in range(1, 5):
            S[mu-1, nu-1] = np.sqrt(2/5)*(-1)**(mu+nu)*np.sin(3*np.pi*mu*nu/5)
    return S
def vir_fusion(S):
    Nf = np.zeros((4, 4, 4))
    for i in range(4):
        for j in range(4):
            for k in range(4):
                Nf[i, j, k] = sum(S[i, r]*S[j, r]*S[k, r]/S[0, r] for r in range(4))
    return Nf

def example_C(n):
    S = Svir()
    assert np.allclose(S @ S.T, np.eye(4), atol=tol) and np.allclose(S, S.T, atol=tol)
    Nf = vir_fusion(S)
    assert np.allclose(Nf, np.round(Nf), atol=1e-8) and (np.round(Nf) >= 0).all()
    Nf = np.round(Nf).astype(int)
    # lattice part V_{Z alpha}, alpha^2 = 2: check (R) from U-level
    SU = lambda j, jp: E(-j*jp/(2*n*n))/(n*np.sqrt(2))
    Slat = lambda l, k: (-1)**(l*k)/np.sqrt(2)         # sigma-natural normalisation of Q_k
    for a in range(n):
        for l in range(2):
            for k in range(2):
                # sigma-natural component labels: sigma eigenvalue e^{2 pi i j'/n^2}; component j' = n k + 2 n t
                for t in range(n):
                    j = n*l + 2*a
                    jp = n*k + 2*n*t
                    # sigma-natural label t' : e^{2 pi i j'/n^2} = psi_{t'}(sigma) = e^{-2 pi i t'/n}
                    ev = E(jp/n**2)
                    tp = None
                    for cand in range(n):
                        if abs(ev - E(-cand/n)) < tol: tp = cand
                    lhs = SU(j, jp)
                    rhs = Slat(l, k)/n*E(a*tp/n)
                    assert abs(lhs-rhs) < tol, (n, a, l, k, t, lhs, rhs)
    # modules of V_0: (l, mu) ; J = (1, 4) -> index mu-1 = 3
    mods = [(l, mu) for l in range(2) for mu in range(4)]
    Jm = lambda X: ((X[0]+1) % 2, 3-X[1])           # mu -> 5-mu
    Sx = lambda X, Q: Slat(X[0], Q[0])*S[X[1], Q[1]]  # sector-independent in sigma-natural normalisation
    Vv = (0, 0)
    d = Sx((1, 3), Vv)/Sx(Vv, Vv)
    assert abs(d+1) < tol, d
    eta = {Q: Sx((1, 3), Q)/Sx(Vv, Q) for Q in mods}
    for Q in mods: assert abs(abs(eta[Q])-1) < tol
    eps = {X: eta[X]/d for X in mods}               # kappa_X = eta_X for the lattice-sector independent formula
    # orbits
    seen = set(); orbs = {+1: [], -1: []}
    for Q in mods:
        if Q in seen: continue
        seen.add(Q); seen.add(Jm(Q))
        orbs[int(round(eta[Q].real))].append(Q)
    # free action
    assert all(Jm(Q) != Q for Q in mods)
    def true_N(X1, X2, X3):
        l1, m1 = X1; l2, m2 = X2; l3, m3 = X3
        return int(l3 == (l1+l2) % 2)*Nf[m1, m2, m3]
    cnt = 0
    for (a, b) in itertools.product(range(n), repeat=2):
        c = (a+b) % n
        for X1, X2, X3 in itertools.product(mods, repeat=3):
            f = lambda Q: Sx(X1, Q)*Sx(X2, Q)*np.conj(Sx(X3, Q))/Sx(Vv, Q)
            tv = sum(f(Q) for Q in mods)
            assert abs(tv-true_N(X1, X2, X3)) < tol
            Np = true_N(X1, X2, X3)+true_N(X1, X2, Jm(X3))
            Nm = true_N(X1, X2, X3)-true_N(X1, X2, Jm(X3))
            dl = 1 if abs(eps[X1]*eps[X2]*eps[X3]-1) < tol else 0
            Fp = dl*4*sum(f(Q) for Q in orbs[+1]); Fm = dl*4*sum(f(Q) for Q in orbs[-1])
            assert abs(Fp-Np) < tol and abs(Fm-Nm) < tol, (X1, X2, X3, Fp, Fm, Np, Nm)
            cnt += 1
    print(f"Example C_{n}: d=-1, orbits O_+={orbs[+1]} O_-={orbs[-1]}; formula verified on {cnt} (sector,triple) combinations")
    return eps, eta

# ---------------------------------------------------------------------------
def example_B():
    s2 = np.sqrt(2)/2
    ST = {'T1': (s2, s2), 'T2': (s2, -s2)}            # columns V0, J
    SQ = {'V0': (.5, .5), 'J': (.5, .5), '[1]': (.5, -.5), '[3]': (.5, -.5)}
    out = {}
    for X, v in SQ.items():
        n11 = sum(ST['T1'][i]*ST['T1'][i]*v[i]/.5 for i in range(2))
        n22 = sum(ST['T2'][i]*ST['T2'][i]*v[i]/.5 for i in range(2))
        n12 = sum(ST['T1'][i]*ST['T2'][i]*v[i]/.5 for i in range(2))
        out[X] = (round(n11, 6), round(n22, 6), round(n12, 6))
    print("Example B  T1xT1, T2xT2, T1xT2 multiplicities on V0, J, [1], [3]:", out)

# ---------------------------------------------------------------------------
def example_D():
    # V = V_{Z^2}, sigma = exp(2 pi i alpha_1(0)/4) ; L0 = {k1+k2 even}; L' = 4Z + 2Z
    n = 4
    # U-modules (j1 in Z/16, j2 in Z/4); lambda = (j1/4, j2/2)
    SU = lambda j, jp: E(-(j[0]*jp[0]/16 + j[1]*jp[1]/4))/8
    # V_0-modules: classes of L0^*/L0 : lambda_Q in {(0,0),(1,0),(1/2,1/2),(1/2,-1/2)} -> j = (4 l1, 2 l2)
    Q = {0: (0, 0), 1: (4, 0), 2: (2, 1), 3: (2, 3)}     # labels 0=V0, 1=J, 2=A, 3=B
    # sigma^a-twisted module T^{(a)}_Q : row component j = Q + (a,0)
    # columns: component t of Q': j' = Q' + t (4,2)
    # sigma-label of column components: sigma = exp(2 pi i alpha_1(0)/4) acts on lambda by e^{2 pi i lambda_1/4} = e^{2 pi i j1/16}
    def label(jp):
        ev = E(jp[0]/16)
        # choose normalisation phi_Q = c_Q sigma so that component t=0 has label 0, order n genuine rep
        return ev
    def Sorb(a, q, qp):
        j = ((Q[q][0]+a) % 16, Q[q][1] % 4)
        # normalise column Q' by declaring the component t=0 to carry label 0
        jp0 = (Q[qp][0] % 16, Q[qp][1] % 4)
        return n*SU(j, jp0)
    # check (R) for the other components: S^U_{T_s, Q'_t} = (1/n) S psi_{t'}(g^{-1})
    # eigenvalue of sigma on component t relative to t=0: e^{2 pi i (4 t)/16} = i^t  => label t' = -t mod 4 (psi_s(sigma)=e^{-2 pi i s/4})
    for a in range(n):
        for q in range(4):
            for qp in range(4):
                for t in range(4):
                    j = ((Q[q][0]+a) % 16, Q[q][1] % 4)
                    jp = ((Q[qp][0]+4*t) % 16, (Q[qp][1]+2*t) % 4)
                    tp = (-t) % 4
                    lhs = SU(j, jp)
                    rhs = Sorb(a, q, qp)/n*E(a*tp/n)
                    assert abs(lhs-rhs) < tol
    # sign data: d, eta
    Sun = lambda q, qp: E(-((Q[q][0]*Q[qp][0])/16 + (Q[q][1]*Q[qp][1])/4)*4)*0  # placeholder (not used)
    # untwisted S of V_0 (pointed Z2xZ2): S_{q,q'} = (1/2) e^{-2 pi i (lambda_q, lambda_q')}
    lam = {0: (0, 0), 1: (1, 0), 2: (.5, .5), 3: (.5, -.5)}
    Suntw = lambda q, qp: 0.5*E(-(lam[q][0]*lam[qp][0]+lam[q][1]*lam[qp][1]))
    d = Suntw(1, 0)/Suntw(0, 0)
    eta = {q: Suntw(1, q)/Suntw(0, q) for q in range(4)}
    assert abs(d-1) < tol
    Jm = {0: 1, 1: 0, 2: 3, 3: 2}
    orbs = {+1: [0], -1: [2]}
    for q in range(4): assert abs(eta[q]-(1 if q in (0, 1) else -1)) < tol
    # kappa for twisted modules: J_0 = sigma-fixed vectors of J ; relative to the t=0 normalisation we recompute directly
    # true fusion: total momentum mod L0 and sector a
    def mom(a, q): return (lam[q][0]+a/4, lam[q][1])
    def same_class(m1, m2):
        d0, d1 = m1[0]-m2[0], m1[1]-m2[1]
        # difference in L0 = {(x,y) integers, x+y even}
        return abs(d0-round(d0)) < tol and abs(d1-round(d1)) < tol and (round(d0)+round(d1)) % 2 == 0
    mods = [(a, q) for a in range(n) for q in range(4)]
    def true_N(X1, X2, X3):
        m1, m2, m3 = mom(*X1), mom(*X2), mom(*X3)
        return 1 if (X1[0]+X2[0]-X3[0]) % n == 0 and same_class((m1[0]+m2[0], m1[1]+m2[1]), m3) else 0
    # kappa_X via U-level: kappa_X = S^U_{J_0,X_s}/S^U_{U,X_s}, J_0 = sigma-fixed component of J
    def kappa(a, q):
        # sigma-fixed component of J: lambda=(1+2... ) choose component t with e^{2 pi i j1/16} = 1 : j1 = 0 mod 16
        for t in range(4):
            jp = ((Q[1][0]+4*t) % 16, (Q[1][1]+2*t) % 4)
            if jp[0] == 0: J0 = jp
        j = ((Q[q][0]+a) % 16, Q[q][1] % 4)
        return SU(j, J0)/SU(j, (0, 0))
    eps = {X: kappa(*X)/d for X in mods}
    for X in mods: assert abs(abs(eps[X])-1) < tol
    cnt = 0
    for X1, X2, X3 in itertools.product(mods, repeat=3):
        if (X1[0]+X2[0]-X3[0]) % n != 0: continue
        f = lambda qq: Sorb(*X1, qq)*Sorb(*X2, qq)*np.conj(Sorb(*X3, qq))/0.5
        tv = sum(f(qq) for qq in range(4))
        assert abs(tv-true_N(X1, X2, X3)) < tol, (X1, X2, X3, tv)
        JX3 = (X3[0], Jm[X3[1]])
        Np = true_N(X1, X2, X3)+true_N(X1, X2, JX3)
        Nm = true_N(X1, X2, X3)-true_N(X1, X2, JX3)
        dl = 1 if abs(eps[X1]*eps[X2]*eps[X3]-1) < tol else 0
        Fp = dl*4*sum(f(qq) for qq in orbs[+1]); Fm = dl*4*sum(f(qq) for qq in orbs[-1])
        assert abs(Fp-Np) < tol and abs(Fm-Nm) < tol, (X1, X2, X3, Fp, Fm, Np, Nm)
        cnt += 1
    print(f"Example D (n=4, rank 2): verified on {cnt} triples; eps values = {sorted(set(int(round(e.real)) for e in eps.values()))}")

if __name__ == "__main__":
    for n in (3, 9, 15):
        example_A(n)
    example_B()
    for n in (3, 9, 15):
        eps, eta = example_C(n)
    S = Svir()
    print("M(3,5): qdim of phi_{1,s} :", np.round(S[0]/S[0, 0], 4), "; S_{4,s}/S_{1,s} =", np.round(S[3]/S[0], 4))
    print("Example C eps (l,mu):", {k: int(round(v.real)) for k, v in eps.items()})
    example_D()


==> verify_product.py <==
#!/usr/bin/env python3
# ---------------------------------------------------------------------------------------------------------------
# Supplement to "Twisted Verlinde formulas for cyclic orbifolds and the order-two simple current of a vertex operator
# superalgebra" (version 6).  Numbering of results in version 6 (older numbers in the comments below refer to earlier
# versions):  Lemma 2.9 = orbifold relation;  Remark 2.12 = conventions;  Theorem 2.13 = twisted Verlinde formula for V_0;
# Proposition 2.16 = unitarity of generating blocks;  Lemma 3.1 = Gauss identity;  Theorem 4.1 = main formula (4.1);
# Proposition 5.3 = dimension sum rule;  Examples 7.1-7.6.
# Conventions (Section 2.4): psi_s(sigma)=exp(-2 pi i s/n); X_chi = chi-eigenspace of phi_X; S^U defined by Z_Y(v,-1/tau);
# T acts by exp(2 pi i (h-c/24)); S_{X,Q} := |G_X| S^U_{X_chi0, Q_t=0}; column normalisation phi_Q as stated in the example.
# INPUTS (typed in, not checked): modular data of U and the lists of U-components of V_0-modules.  Everything else is computed.
# ---------------------------------------------------------------------------------------------------------------
"""
Example 7.6 (product example, composite order n=4 with a proper non-trivial stabilizer).
 V = L_1(sl_2) (x) F (x) F,   V_0 = A (x) B_0 with A = L_1(sl_2) = V_{Z beta} (beta^2=2), B_0 = Example 7.2's even part,
 J = A (x) J_B,   sigma = sigma_A (x) (1 (x) P),  sigma_A = exp(2 pi i beta(0)/8) of order 4 on A.   G = <sigma> = Z/4.
Twisted traces and fusion factorise, so  S^G_{X,Q} = S^{A}_{X_A,Q_A} S^{B}_{X_B,Q_B}  (B-sector = a mod 2, Lemma 2.11(b)) and
N^{G}_{X1,X2,X3} = N^A N^B.  Each factor is computed by Step 0 from its own fixed-point algebra
(U_A = V_{4 Z beta}, pointed Z/32;  U_B = Ising x Ising).
In the product, the Z/4-orbit of (X_A,[1]) has size 2 with stabilizer <sigma^2>.  The check below tests the STATEMENTS of
Theorems 2.13 and 4.1 for G=Z/4 (index set Q_G = G-stable untwisted modules, rows with proper stabilizers, J-fixed twisted modules)
and Propositions 2.15, 5.3.  It does NOT test Lemma 2.9 for the diagonal group, since U = V_0^G is never computed.
"""
import numpy as np, itertools, math
from verify_all import exB, E
tol = 1e-9
B = exB()                                   # Example 7.2 data (group Z/2)
n = 4
SA = lambda j, jp: E(-j*jp/32)/np.sqrt(32)
modsA = [(a, k) for a in range(n) for k in range(2)]
compsA = {(a, k): [(4*k+a+8*s) % 32 for s in range(4)] for (a, k) in modsA}
QA = [(0, 0), (0, 1)]
def S_A(X, Q): return 4*SA(compsA[X][0], compsA[Q][0])           # |G_X| = 4 (all A-modules are stable)
def N_A(X1, X2, X3): return 1 if (compsA[X1][0]+compsA[X2][0]) % 32 in compsA[X3] else 0
nB = 2
Bsec = lambda y: B.sec[y]
def S_B(y, Q): return B.stab[y]*B.SU(B.comps[y][0], B.Qcomp0[Q])
def N_B(y1, y2, y3):
    prod = B.fuseU(B.comps[y1][0], B.comps[y2][0])
    cnt = sum(1 for c in prod for w in B.comps[y3] if c == w)
    return cnt/((nB//B.stab[y1])*(nB//B.stab[y2]))
mods = [((a, k), y) for (a, k) in modsA for y in B.mods if Bsec(y) == a % 2]
sec = lambda X: X[0][0]
stab = lambda X: 4 if B.stab[X[1]] == 2 else 2                      # stabilizer in G of ((a,k), y): <sigma^2> if y unstable
stable = lambda X: stab(X) == 4
orb = lambda X: 4//stab(X)
Qs = [(qa, qb) for qa in QA for qb in B.Qs]                         # G-stable untwisted modules
S = lambda X, Q: S_A(X[0], Q[0])*S_B(X[1], Q[1])
V0 = ((0, 0), 'V0'); Jm = ((0, 0), 'J')
SV = lambda Q: S(V0, Q)
def N(X1, X2, X3): return N_A(X1[0], X2[0], X3[0])*N_B(X1[1], X2[1], X3[1])
# unitarity of generating blocks (Prop. 2.15)
for a in (1, 3):
    Xs = [X for X in mods if sec(X) == a]
    M = np.array([[S(X, Q) for Q in Qs] for X in Xs]); assert M.shape[0] == M.shape[1] == len(Qs)
    assert np.allclose(M @ M.conj().T, np.eye(len(Xs)), atol=tol)
print("unitary blocks (generating sectors a=1,3):", len(Xs), "x", len(Qs))
# sign data
kappa = lambda X: S(X, Jm)/S(X, V0)
d = kappa(V0); eps = {X: kappa(X)/d for X in mods}; assert abs(d-1) < tol
eta = {Q: kappa(Q) for Q in Qs}
JB = {'V0': 'J', 'J': 'V0', 'Q1': 'Q3', 'Q3': 'Q1', 'T1': 'T1', 'T2': 'T2'}
Jmul = lambda X: (X[0], JB[X[1]])
fixedQ = [Q for Q in Qs if Jmul(Q) == Q]; assert not fixedQ
seen = set(); free = []
for Q in Qs:
    if Q in seen: continue
    seen.add(Q); seen.add(Jmul(Q)); free.append(Q)
sg = lambda Q: int(round(eta[Q].real))
inscope = lambda a, b: math.gcd(math.gcd(a, b), n) == 1
cnt = cnt_unst = cnt_fix = cnt_sr = 0
for X1, X2, X3 in itertools.product(mods, repeat=3):
    a, b = sec(X1), sec(X2)
    if sec(X3) != (a+b) % n or not inscope(a, b): continue
    nst = sum(stable(X) for X in (X1, X2, X3)); assert nst >= 2
    Nv = N(X1, X2, X3); assert abs(Nv-round(Nv)) < tol and Nv >= 0
    f0 = lambda Q: S(X1, Q)*S(X2, Q)*np.conj(S(X3, Q))/SV(Q)
    assert abs(sum(f0(Q) for Q in Qs)-Nv) < tol, ('TV', X1, X2, X3)
    Np = Nv+N(X1, X2, Jmul(X3)); Nm = Nv-N(X1, X2, Jmul(X3))
    dl = 1 if abs(eps[X1]*eps[X2]*eps[X3]-1) < tol else 0
    Fp = dl*4*sum(f0(Q) for Q in free if sg(Q) == 1); Fm = dl*4*sum(f0(Q) for Q in free if sg(Q) == -1)
    assert abs(Fp-Np) < tol and abs(Fm-Nm) < tol, ('4.1', X1, X2, X3)
    cnt += 1; cnt_unst += (nst == 2) and any(not stable(X) for X in (X1, X2, X3)); cnt_fix += any(Jmul(X) == X for X in (X1, X2, X3))
# sum rule (Prop 5.3)
dim = lambda X: S(X, V0)/S(V0, V0)
for X1, X2 in itertools.product(mods, repeat=2):
    a, b = sec(X1), sec(X2); g3 = (a+b) % n
    if not (inscope(a, b) and math.gcd(g3, n) == 1): continue
    lhs = sum(N(X1, X2, X3)*dim(X3) for X3 in mods if sec(X3) == g3)
    assert abs(lhs-dim(X1)*dim(X2)) < tol; cnt_sr += 1
print(f"Example 7.6 (n=4, product): TV and (4.1) verified on {cnt} in-scope triples "
      f"({cnt_unst} with exactly two stable modules, i.e. one unstable of stabilizer order 2; {cnt_fix} involving J-fixed twisted modules); sum rule {cnt_sr}")

